Revisiting the Second Vassiliev (In)variant for Polymer Knots

Knots in open strands such as ropes, fibers, and polymers, cannot typically be described in the language of knot theory, which characterizes only closed curves in space. Simulations of open knotted polymer chains, often parameterized to DNA, typically perform a closure operation and calculate the Alexander polynomial to assign a knot topology. This is limited in scenarios where the topology is less well-defined, for example when the chain is in the process of untying or is strongly confined. Here, we use a discretized version of the Second Vassiliev Invariant for open chains to analyze Langevin Dynamics simulations of untying and strongly confined polymer chains. We demonstrate that the Vassiliev parameter can accurately and efficiently characterize the knotted state of polymers, providing additional information not captured by a single-closure Alexander calculation. We discuss its relative strengths and weaknesses compared to standard techniques, and argue that it is a useful and powerful tool for analyzing polymer knot simulations.

==> anc/VasCalc.m <==
%Second Vassiliev Invariant calcualtor for knotted curves in Cartesian
%coordinates. Written by Alex Klotz in 2023 based on work by Eleni
%Panagiotou and Louis Kauffman. Please credit the author or cite the paper this code is attached
%to if using it in the future. If you didn't find it attached to a paper
%"Klotz Estabrooks Vassiliev" without quotes should locate it.
%Contact: alex.klotz@csulb.edu

%knot is an Nx3 matrix. Use closed=1 for a closed knot, closed=0 for an open knot.

function vas=VasCalc(knot,closed)

    N=size(knot,1);
    k2=knot([2:end 1],:);
    k3=knot([end 1:end-1],:);
    dk=(k2-k3)/2; %array of tangent vectors
    if closed==0 %tangent vectors at end of open curve
        dk(end,:)=knot(end,:)-k3(end,:); 
        dk(1,:)=k2(1,:)-knot(1,:);
    end




    %computing writhe matrix
    mat=zeros(N,N);
    for i=1:N
        for j=1:N
            if i>j
                mat(i,j)=dot(cross(dk(i,:),dk(j,:)),(knot(i,:)-knot(j,:))/norm(knot(i,:)-knot(j,:)).^3);
            end
        end
    end
    %quadruple for-loop for self-linking integral SLL
    SLL=0;
    for j1=4:N
        for j2=3:j1-1
            for j3=2:j2-1
                t1=mat(j1,j3); 
                for j4=1:j3-1
                    term=t1*mat(j2,j4);
                    SLL=SLL+term/(8*pi);
                end
            end
        end
    end

    vas=(SLL)/6; %factor of 6 to standardize values
end
    
        

==> anc/VasExample.m <==
%Test script for Second Vassiliev Invariant calculator. Alex Klotz 2024.
%Please credit the author or cite the paper this code is attached
%to if using it in the future. If you didn't find it attached to a paper
%"Klotz Estabrooks Vassiliev" without quotes should locate it.

tref_closed=[12,0,0;10.7118170015830,5.02149354892101,-1.15239639746095;7.25132778904369,8.71337726743862,-2.20707096308178;2.67064570300383,10.2153624556822,-3.07458855911413;-1.73725092716759,9.40532124733974,-3.68138473427664;-4.90942577526367,6.86211985270683,-3.97600390095978;-6.34281003157557,3.55975751573053,-3.93346270731786;-6.15456814735224,0.450456328223634,-3.55736859553008;-4.87902295389378,-1.86606814902237,-2.87961389503198;-3.13152559716490,-3.24806219721864,-1.95767139124434;-1.32242014043996,-3.87633005670629,-0.869720702326229;0.438651918948801,-3.98661075152016,0.291981258643627;2.22125604508606,-3.63966593044414,1.42892355920453;4.03155716624903,-2.66725300917016,2.44469485639140;5.61211390755034,-0.825931991630993,3.25315896294226;6.42404292203602,1.93270657965255,3.78575909263044;5.84937511462677,5.24106315773684,3.99733139348096;3.52453152321296,8.29391456127896,3.86993478822970;-0.368279364969133,10.0770339641250,3.41437235614939;-5.02010403911883,9.76416636477727,2.66927524488896;-9.19860830915516,7.10293436171095,1.69782679550326;-11.6713038052396,2.59989381357654,0.582404670940020;-11.6713038052396,-2.59989381357651,-0.582404670940014;-9.19860830915518,-7.10293436171093,-1.69782679550326;-5.02010403911884,-9.76416636477727,-2.66927524488896;-0.368279364969123,-10.0770339641250,-3.41437235614939;3.52453152321297,-8.29391456127896,-3.86993478822970;5.84937511462677,-5.24106315773685,-3.99733139348096;6.42404292203602,-1.93270657965255,-3.78575909263044;5.61211390755034,0.825931991630984,-3.25315896294226;4.03155716624903,2.66725300917016,-2.44469485639140;2.22125604508607,3.63966593044414,-1.42892355920454;0.438651918948807,3.98661075152016,-0.291981258643629;-1.32242014043996,3.87633005670629,0.869720702326227;-3.13152559716490,3.24806219721864,1.95767139124434;-4.87902295389377,1.86606814902238,2.87961389503198;-6.15456814735224,-0.450456328223638,3.55736859553008;-6.34281003157557,-3.55975751573054,3.93346270731786;-4.90942577526369,-6.86211985270682,3.97600390095978;-1.73725092716761,-9.40532124733973,3.68138473427664;2.67064570300382,-10.2153624556822,3.07458855911413;7.25132778904368,-8.71337726743863,2.20707096308179;10.7118170015830,-5.02149354892102,1.15239639746095];
tref_open=tref_closed(1:35,:);

vas1=VasCalc(tref_closed,1) %closed trefoil, should be close to 1
vas2=VasCalc(tref_open,0) %open trefoil, should be between 0 and 1

